Training and inference of large language models using 8-bit floating point

FP8 formats are gaining popularity to boost the computational efficiency for training and inference of large deep learning models. Their main challenge is that a careful choice of scaling is needed to prevent degradation due to the reduced dynamic range compared to higher-precision formats. Although there exists ample literature about selecting such scalings for INT formats, this critical aspect has yet to be addressed for FP8. This paper presents a methodology to select the scalings for FP8 linear layers, based on dynamically updating per-tensor scales for the weights, gradients and activations. We apply this methodology to train and validate large language models of the type of GPT and Llama 2 using FP8, for model sizes ranging from 111M to 70B. To facilitate the understanding of the FP8 dynamics, our results are accompanied by plots of the per-tensor scale distribution for weights, activations and gradients during both training and inference.

==> fig/code_linear_fp8_a.py <==
class LinearFP8:
 ### Linear layer with FP8 matmul ###
 # w: weight tensor in higher precision
 # w_fp8: weight tensor cast to FP8
 # x: input activation tensor
 # y: output activation tensor
 # dw: weight gradient tensor
 # dx: input activation gradient tensor
 # dy: output activation gradient tensor


  w: fp16or32 # master weights
 w8: fp8e4 # FP8 weights
 w_scale: int # weight scale
 x: fp16or32 # input activations
 x8: fp8e4 # FP8 input activations
 x_scale: int # activation scale
 y: fp16or32 # output activations
 dw: fp16or32 # weight grad
 dx: fp16or32 # input activation grad
 dy: fp16or32 # output activation grad
 dy8: fp8e5 # FP8 input activation grad
 dy_scale: int # activation grad scale


  def compute_bias(tensor, cast_to, margin=0):
    float8_152_max = 57344
    float8_143_max = 240
    amax = max(abs(tensor))
    if cast_to == float_143:
      log2_amax = log2(float8_143_max/amax)
        - margin
    elif cast_to == float_152:
      log2_amax = log2(float8_152_max/amax)
        - margin
    return floor(log2_max)

==> fig/code_linear_fp8_b.py <==
def forward(w_fp8, x):
  x_log2scale = compute_bias(x, fp8_143)
  x = x * 2**x_log2scale
  x_fp8 = cast_to_fp8_143(x)
  y = matmul(x_fp8, w_fp8.T)
  y = y * 2**(- x_log2scale - w_log2scale)
  return y

def backward(dy, w_fp8, w_log2scale, x_fp8, 
             x_log2scale):
  dy_log2scale = compute_bias(dy, fp8_152, 3)
  dy = dy * 2**dy_log2scale
  dy_fp8 = cast_to_fp8_152(dy)
  dx = matmul(dy_fp8, w_fp8.T)
  dx = dx * 2**(- dy_log2scale - w_log2scale)
  dw = matmul(dy_fp8, x_fp8.T)
  dw = dw * 2**(- dy_log2scale - x_log2scale)
  return dx, dw

==> fig/code_linear_fp8_inference_1.py <==
from LinearFP8Training import compute_bias, scale,
# fp16 tensors can be replaced by fp32 or bf16

class LinearFP8Inference:

 def post_training_quantisation(
  w: fp16 # Checkpoint
 ) -> fp8e4, int:
  w_scale: int = compute_bias(w, fp8e4)
  w: fp16 = scale(w, w_scale)
  w8: fp8e4 = cast(w, fp8e4)
  return w8, w_scale


==> fig/code_linear_fp8_inference_2.py <==
 unscale


def forward(
 w8: fp8e4, w_scale: int, x: fp16
) -> fp16:
 x_scale: int = compute_bias(x, fp8e4)
 x: fp16 = scale(x, x_scale)
 x8: fp8e4 = cast(x, fp8e4)
 y: fp16 = matmul(x8, w8.T)
 y: fp16 = unscale(y, x_scale + w_scale)
 return y

==> fig/code_linear_fp8_training_1.py <==
class LinearFP8Training:

 # FP formats: fp8e4, fp8e5, fp16, fp32, bf16
 # fp16 tensors can be replaced by fp32 or bf16
 fp8e5_max: fp8e5 = 57344
 fp8e4_max: fp8e4 = 240

 def forward(
  w8: fp8e4, w_scale: int, x: fp16
 ) -> fp16:
  x_scale: int = compute_bias(x, fp8e4)
  x: fp16 = scale(x, x_scale)
  x8: fp8e4 = cast(x, fp8e4)
  y: fp16 = matmul(x8, w8.T)
  y: fp16 = unscale(y, x_scale + w_scale)
  return y

 def backward(
  dy: fp16, w8: fp8e4, w_scale: int, 
  x8: fp8e4, x_scale: int
 ) -> fp16, fp16:
  dy_scale: int = compute_bias(dy, fp8e5)
  dy: fp16 = scale(dy, dy_scale)
  dy8: fp8e5 = cast(dy, fp8e5)
  dx: fp16 = matmul(dy8, w8.T)
  dx: fp16 = unscale(dx, dy_scale + w_scale)
  dw: fp16 = matmul(dy8, x8.T)
  dw: fp16 = unscale(dw, dy_scale + x_scale)
  return dx, dw

==> fig/code_linear_fp8_training_2.py <==
def weight_update(
 w: fp16, dw: fp16
) -> fp8e4, int:
 w: fp16 = optimiser(w, dw) 
 w_scale: int = compute_bias(w, fp8e4)
 w: fp16 = scale(w, w_scale)
 w8: fp8e4 = cast(w, fp8e4)
 return w8, w_scale

def compute_bias(
 tensor: fp16, 
 cast_to: Union[fp8e4, fp8e5], 
 margin: int = 3 # See Subsection 3.2 
) -> int:
 amax: fp16 = max(abs(tensor))
 if cast_to == fp8e4:
  return floor(log2(fp8e4_max/amax)) - margin                 
 elif cast_to == fp8e5:
  return floor(log2(fp8e5_max/amax)) - margin 

def scale(
 v: fp16, v_scale: int
) -> fp16:
 return v * 2**v_scale

def unscale(
 v: fp16, v_scale: int
) -> fp16:
 return v * 2**(-v_scale)

==> fig/code_linear_fp8_utils_1.py <==
def compute_bias(tensor, cast_to, margin=3):
 float8_152_max = 57344
 float8_143_max = 240
 amax = max(abs(tensor))
 if cast_to == float_143:
  log2_amax = log2(float8_143_max/amax)
              - margin
 elif cast_to == float_152:
  log2_amax = log2(float8_152_max/amax)
              - margin
 return floor(log2_max)

==> fig/code_linear_fp8_utils_2.py <==
def scale(v, v_log2scale):
    return v * 2**v_log2scale


def unscale(v, v_log2scale):
    return v * 2**(-v_log2scale)






